Popular differences for matrix patterns

The following combinatorial conjecture arises naturally from recent ergodic-theoretic work of Ackelsberg, Bergelson, and Best. Let $M_1$, $M_2$ be $k\times k$ integer matrices, $G$ be a finite abelian group of order $N$, and $A\subseteq G^k$ with $|A|\ge\alpha N^k$. If $M_1$, $M_2$, $M_1-M_2$, and $M_1+M_2$ are automorphisms of $G^k$, is it true that there exists a popular difference $d \in G^k\setminus\{0\}$ such that \[\#\{x \in G^k: x, x+M_1d, x+M_2d, x+(M_1+M_2)d \in A\} \ge (\alpha^4-o(1))N^k.\] We show that this conjecture is false in general, but holds for $G = \mathbb{F}_p^n$ with $p$ an odd prime given the additional spectral condition that no pair of eigenvalues of $M_1M_2^{-1}$ (over $\overline{\mathbb{F}}_p$) are negatives of each other. In particular, the "rotated squares" pattern does not satisfy this eigenvalue condition, and we give a construction of a set of positive density in $(\mathbb{F}_5^n)^2$ for which that pattern has no nonzero popular difference. This is in surprising contrast to three-point patterns, which we handle over all compact abelian groups and which do not require an additional spectral condition.

==> Counterexample_verification.java <==
public class Counterexample_Verification {

	public static void main(String[] args) {
		int size = 5;
		// Defined as g_1(x,y)
		int[][] matrix = { { 0, 0, 1, 1, 1 }, { 1, 0, 0, 1, 1 }, { 0, 1, 1, 0, 0 }, { 1, 1, 0, 0, 0 },
				{ 0, 0, 0, 0, 0 } };
		for (int t = 0; t < 5; t++) {
			int count = 0;
			for (int a = 0; a < 5; a++) {
				for (int b = 0; b < 5; b++) {
					for (int c = 0; c < 5; c++) {
						for (int d = 0; d < 5; d++) {
							for (int f = 0; f < 5; f++) {
								// This is an explicit parameterization of the lattice Lambda'.
								count += matrix[a][b] * matrix[mod(a + c + t, size)][d]
										* matrix[mod(a + 2 * c + 4 * t, size)][f]
										* matrix[mod(a + 3 * c + 9 * t, size)][mod(f + d - b, size)];

							}
						}
					}
				}
			}
			if (count > 73) {
				System.out.println("Failure");
			}
		}
	}

	public static int mod(int a, int b) {
		return ((a + b) % b + b) % b;
	}

}
